$\lambda_\infty$: A New Mathematical Constant from the Spectral Theory of the Prime LCM Matrix

We introduce a new mathematical constant $\lambda_\infty = 0.674036183193696139936660007576508455780\ldots$ (OEIS A396695), defined as the unique solution in $(1/4,+\infty)$ of $h(x) := \sum_{p \text{ prime}} 1/(xp^2-p+1) = 1$. This equation arises as the $n\to\infty$ limit of the secular equation of rank-$n$ truncations of the infinite prime LCM matrix $\mathcal{L}[p_i,p_j]=1/\mathrm{lcm}(p_i,p_j)$, where $\mathcal{L}=D+vv^T$. Viewed as a compact self-adjoint operator on $\ell^2(\mathcal{P})$, $\mathcal{L}$ has spectral radius $\rho(\mathcal{L})=\lambda_\infty$ (Theorem 5.4). The corresponding integer LCM matrix satisfies $\lambda_{\max}(W_N^*)/N\to\lambda_\infty$ (Theorem 5.8), a prime-indexed counterpart to $\lambda_{\max}(M_N)/N\to\zeta(2)=\pi^2/6$ for the integer divisor matrix. We prove that $h$ is real-analytic, strictly decreasing and strictly convex on $(1/4,+\infty)$, ensuring existence and uniqueness of $\lambda_\infty$. We compute 500 decimal digits of $\lambda_\infty$, certified by rigorous error bounds and independently verified by six computational runs, including a fully independent recomputation (Run E, PARI-GP) and a machine-verifiable Arb interval certificate (Run F) covering 505 digits. Extensive PSLQ and LLL searches find no minimal polynomial of degree $\le 8$ satisfied by $\lambda_\infty$ (at 560 decimal digits), and no integer relation against catalogs of up to 31 classical constants. The arithmetic nature of $\lambda_\infty$ remains open.

==> anc/README.md <==
# Ancillary Files — "λ∞: A New Mathematical Constant from the Spectral Theory of
the Prime LCM Matrix" (Alessandro Munari, 2026)

This directory contains all computational scripts used to produce and verify
the 500-digit value of

    λ∞ = 0.674036183193696139936660007576508455780… (OEIS A396695)

defined as the unique root of h(x) = Σ_p 1/(xp²−p+1) = 1, as described
in the accompanying paper.

---

## File inventory

| File | Run | Method | Precision | Role in paper |
|------|-----|--------|-----------|---------------|
| `run_A_newton_mpmath.py` | A | Newton–Raphson + mpmath | 560 dps | Reference computation (§6–7) |
| `run_D_mobius_arb_verify.py` | D | Möbius inversion + Arb | 580 dps | Software-independent h-evaluation (§7.1, Prop. 7.1) |
| `run_E_pari_recompute.gp` | E | Newton–Raphson (PARI/GP) | 620 dps | Fully independent recomputation (§7) |
| `run_F_arb_certificate.py` | F | Arb ball arithmetic | 550 dps | Machine-verifiable interval certificate, 505 digits (§7.2, Prop. 7.2) |
| `run_G_arb_hprime_hpprime.py` | G | Arb ball arithmetic | 550 dps | Rigorous enclosures for h′ and h″ (§8.1, Prop. 8.1) |
| `run_H_digits501_550.py` | H | Arb ball arithmetic | 660 dps | Certification of digits 501–550 (§8.1, Rem. 8.2) |
| `lll_lindep_final.gp` | LLL | PARI/GP `lindep` | 500/320 dps | LLL integer relation search, 22-atom basis (§9) |
| `pslq_580_v2.py` | PSLQ-1a | mpmath PSLQ | 560 dps | Integer relation + polynomial searches (deg 1–4), bilinear and identify() (§9) |
| `pslq_deg58_v1.py` | PSLQ-1b | mpmath PSLQ | 560 dps | Minimal polynomial search, degrees 5–8 (§9) |
| `pslq_multivar_stage2_v1.py` | PSLQ-2 | mpmath PSLQ | 160 dps | Multivariate search, 20 classical constants (§9) |

---

## Dependencies

**Python scripts** (`run_A`, `run_D`, `run_F`, `run_G`, `run_H`):
```
pip install mpmath sympy python-flint
```
`python-flint` ≥ 0.7.0 (Arb bindings) is required for Runs D, F, G, H.
Run A requires only `mpmath` and `sympy`.

**PSLQ scripts** (`pslq_580_v2.py`, `pslq_deg58_v1.py`, `pslq_multivar_stage2_v1.py`):
```
pip install mpmath
```

**PARI/GP scripts** (`run_E_pari_recompute.gp`, `lll_lindep_final.gp`):
Requires PARI/GP ≥ 2.13. Run with:
```
gp run_E_pari_recompute.gp
gp lll_lindep_final.gp
```

---

## Reproducing the 500-digit value

1. **Primary computation:** `python run_A_newton_mpmath.py`
   Output: 500 decimal digits of λ∞. Runtime: ~2 min.

2. **Arb certificate (Run F):** `python run_F_arb_certificate.py`
   Output: `STATUS: CERTIFIED ✓`. Runtime: ~19 s.

3. **Independent recomputation (Run E):** `gp run_E_pari_recompute.gp`
   Output: λ∞ at 620 dps working precision (~545 dps effective). Runtime: ~5 min.

Runs D, G, H provide additional cross-checks as described in §7–8 of the paper.
The PSLQ and LLL scripts document the integer-relation searches of §9.

---

## Where each script is cited in the paper

| Script | Cited at |
|--------|----------|
| `run_A_newton_mpmath.py` | §6.3, §7 (Tab. 1), App. C |
| `run_D_mobius_arb_verify.py` | §7.1, Prop. 7.1, Tab. 1 |
| `run_E_pari_recompute.gp` | §7, Tab. 1 |
| `run_F_arb_certificate.py` | §7.2, Prop. 7.2, Rem. 7.3, Tab. 1 |
| `run_G_arb_hprime_hpprime.py` | §8.1, Prop. 8.1 |
| `run_H_digits501_550.py` | §8.1, Rem. 8.2, Prop. 8.1 |
| `lll_lindep_final.gp` | §9 |
| `pslq_580_v2.py` | §9 |
| `pslq_deg58_v1.py` | §9 |
| `pslq_multivar_stage2_v1.py` | §9 |


==> anc/RUN_C.py <==
#!/usr/bin/env python3
"""
Run C: calcola λ∞ tale che h(λ∞) = 1
  h(λ) = Σ_p 1/(λp² − p + 1)     (somma su tutti i numeri primi)

Parametri:
  dps     = 200          (cifre decimali target)
  WP      = 260          (precisione di lavoro: dps + 60 guard digits)
  p_max   = 3_000_000    (limite crivello: somma diretta su p ≤ p_max)
  K       = 100          (termini della serie di coda)
  S_MAX   = 200          (= 2·K, esponente massimo per primezeta)
  seed    = 0.67         (Newton-Raphson: λ∞ ≈ 0.6740...)

Metodo:
  h(λ) = Σ_{p ≤ P} 1/(λp²−p+1)          [somma diretta]
        + Σ_{k=0}^{K-1} A_k / λ^{k+1}   [coda via primezeta]

  A_k = Σ_{j=0}^k C(k,j)·(−1)^{k−j}·pz[2k+2−j]
  pz[s] = primezeta(s) − Σ_{p≤P} p^{−s}  [coda Σ_{p>P} p^{-s}]

  I coefficienti A_k sono INDIPENDENTI da λ: precomputati una volta sola.
  h'(λ) = −Σ_{p≤P} p²/(λp²−p+1)² − Σ_{k=0}^{K-1} (k+1)A_k/λ^{k+2}

  Newton-Raphson: λ_{n+1} = λ_n − (h(λ_n)−1)/h'(λ_n)
"""

import time
import math
import sys
from math import comb

import mpmath
from mpmath import mp, mpf

# ─────────────────────────────────────────────────────────────────────────────
#  PARAMETRI
# ─────────────────────────────────────────────────────────────────────────────
DPS      = 200
GUARD    = 60
WP       = DPS + GUARD          # 260
P_MAX    = 3_000_000
K        = 100
S_MAX    = 2 * K                # 200
LAM_SEED = "0.67"               # seed NR (stringa → esatta in mpf)
NR_MAX   = 50
TOL_EXP  = -(DPS - 5)          # tol = 10^{-195}

mp.dps = WP
ONE    = mpf(1)

# ─────────────────────────────────────────────────────────────────────────────
banner = "=" * 72
print(banner)
print(f"  Run C  |  dps={DPS}  WP={WP}  p_max={P_MAX:,}  K={K}  S_MAX={S_MAX}")
print(banner)
t_start = time.time()

# ─────────────────────────────────────────────────────────────────────────────
#  1. CRIVELLO DI ERATOSTENE
# ─────────────────────────────────────────────────────────────────────────────
t0 = time.time()

def sieve(n: int) -> list:
    is_p = bytearray([1]) * (n + 1)
    is_p[0] = is_p[1] = 0
    for i in range(2, int(n ** 0.5) + 1):
        if is_p[i]:
            is_p[i * i :: i] = bytearray(len(is_p[i * i :: i]))
    return [i for i, v in enumerate(is_p) if v]

primes = sieve(P_MAX)
print(f"\n[1] Crivello: {len(primes):,} primi ≤ {P_MAX:,}  ({time.time()-t0:.2f}s)")

# ─────────────────────────────────────────────────────────────────────────────
#  2. PRECOMPUTE (p, p²) COME mpf
# ─────────────────────────────────────────────────────────────────────────────
t0 = time.time()
primes_mpf = []
for p in primes:
    p_ = mpf(p)
    primes_mpf.append((p_, p_ * p_))
print(f"[2] primes_mpf precomputed  ({time.time()-t0:.2f}s)")

# ─────────────────────────────────────────────────────────────────────────────
#  3. SOMME DIRETTE  direct[s] = Σ_{p≤P_MAX} p^{-s}  per s = 2..S_MAX
#     Ottimizzazione: per ogni primo p si calcola p^{-s} solo fino a
#     s_cut = floor((WP+10)/log10(p)), oltre il quale il contributo
#     è < 10^{-(WP+10)} e irrilevante alla nostra precisione.
# ─────────────────────────────────────────────────────────────────────────────
t0 = time.time()
direct = [mpf(0)] * (S_MAX + 1)
for p in primes:
    log10_p = math.log10(p)
    s_cut   = min(S_MAX, int((WP + 10) / log10_p) + 1)
    inv_p   = mpf(1) / mpf(p)
    inv_ps  = inv_p * inv_p          # p^{-2}
    for s in range(2, s_cut + 1):
        direct[s] += inv_ps
        inv_ps    *= inv_p
print(f"[3] direct[s]  s=2..{S_MAX}  ({time.time()-t0:.2f}s)")

# ─────────────────────────────────────────────────────────────────────────────
#  4. pz[s] = primezeta(s) − direct[s]  =  Σ_{p > P_MAX} p^{-s}
# ─────────────────────────────────────────────────────────────────────────────
t0 = time.time()
pz = {}
for s in range(2, S_MAX + 1):
    pz[s] = mpmath.primezeta(s) - direct[s]
print(f"[4] primezeta(s)  s=2..{S_MAX}  ({time.time()-t0:.2f}s)")

# ─────────────────────────────────────────────────────────────────────────────
#  5. COEFFICIENTI A_k  (indipendenti da λ → precomputati una sola volta)
#
#  Espansione: 1/(λp²−p+1) = (1/λ) Σ_{k≥0} ((p-1)/(λp²))^k   per p > P_MAX
#  ⟹ Σ_{p>P} 1/(λp²−p+1) ≈ Σ_{k=0}^{K-1} A_k / λ^{k+1}
#
#  dove  A_k = Σ_{j=0}^k C(k,j)·(−1)^{k−j}·pz[2k+2−j]
#
#  Nota: per p_max=3e6 e WP=260, pz[s]=0 in pratica per s > ~40,
#  quindi solo i primi ~20 termini A_k sono non-nulli.
# ─────────────────────────────────────────────────────────────────────────────
t0 = time.time()
A_coeffs = []
for k in range(K):
    Ak   = mpf(0)
    sign = 1 if k % 2 == 0 else -1
    for j in range(k + 1):
        Ak  += comb(k, j) * sign * pz[2 * k + 2 - j]
        sign = -sign
    A_coeffs.append(Ak)
print(f"[5] A_k  k=0..{K-1}  ({time.time()-t0:.2f}s)")

# ─────────────────────────────────────────────────────────────────────────────
#  6. h(λ) E h'(λ)
# ─────────────────────────────────────────────────────────────────────────────
def h_and_deriv(lam: mpf):
    """
    Ritorna (h(λ), h'(λ)).

    h(λ)  = Σ_{p≤P} 1/(λp²−p+1)       +  Σ_{k=0}^{K-1}  A_k / λ^{k+1}
    h'(λ) = −Σ_{p≤P} p²/(λp²−p+1)²    −  Σ_{k=0}^{K-1} (k+1)A_k / λ^{k+2}
    """
    # --- parte diretta ---
    h_dir  = mpf(0)
    dh_dir = mpf(0)
    for p_, p2 in primes_mpf:
        den    = lam * p2 - p_ + ONE
        inv_d  = ONE / den
        h_dir  += inv_d
        dh_dir -= p2 * inv_d * inv_d

    # --- coda (A_k precomputati) ---
    h_tail  = mpf(0)
    dh_tail = mpf(0)
    inv_lam = ONE / lam
    pow_il  = inv_lam            # (1/λ)^{k+1}, parte da k=0

    for k, Ak in enumerate(A_coeffs):
        h_tail  += Ak * pow_il
        dh_tail -= (k + 1) * Ak * pow_il * inv_lam
        pow_il  *= inv_lam

    return h_dir + h_tail, dh_dir + dh_tail

# ─────────────────────────────────────────────────────────────────────────────
#  7. NEWTON-RAPHSON
# ─────────────────────────────────────────────────────────────────────────────
tol = mpf(10) ** TOL_EXP
lam = mpf(LAM_SEED)

print(f"\n[6] Newton-Raphson  λ₀={LAM_SEED}  tol=10^{{{TOL_EXP}}}")
print(f"    {'it':>4}  {'|h(λ)−1|':>22}  λ corrente (25 cifre)")
print("    " + "─" * 74)

t_nr      = time.time()
converged = False

for it in range(1, NR_MAX + 1):
    t_it      = time.time()
    h, dh     = h_and_deriv(lam)
    res       = abs(h - ONE)
    step      = (h - ONE) / dh
    lam      -= step
    elapsed   = time.time() - t_it
    print(f"    {it:4d}  {mpmath.nstr(res, 6):>22}  {mpmath.nstr(lam, 25)}  ({elapsed:.1f}s)")
    sys.stdout.flush()
    if res < tol:
        converged = True
        print(f"\n    ✓ Convergenza in {it} iter.  (tempo NR: {time.time()-t_nr:.1f}s)")
        break

if not converged:
    print(f"\n    ✗ Non convergito in {NR_MAX} iter.")

# ─────────────────────────────────────────────────────────────────────────────
#  8. VERIFICA FINALE
# ─────────────────────────────────────────────────────────────────────────────
h_fin, _  = h_and_deriv(lam)
res_fin   = abs(h_fin - ONE)
t_tot     = time.time() - t_start

print("\n" + banner)
print("  RISULTATI  Run C")
print(banner)
print(f"  λ∞ ({DPS} cifre significative):")
print(f"    {mpmath.nstr(lam, DPS)}")
print()
print(f"  h(λ∞)  − 1   = {mpmath.nstr(h_fin - ONE, 10)}")
print(f"  |h(λ∞) − 1|  = {mpmath.nstr(res_fin, 6)}")
print(f"  Tempo totale  = {t_tot:.1f}s")
print(banner)

# ─────────────────────────────────────────────────────────────────────────────
#  SALVATAGGIO  run_C_result.txt
# ─────────────────────────────────────────────────────────────────────────────
out = (
    f"Run C  dps={DPS}  WP={WP}  p_max={P_MAX}  K={K}  S_MAX={S_MAX}\n"
    f"seed = {LAM_SEED}\n"
    f"\n"
    f"lambda_inf =\n  {mpmath.nstr(lam, DPS)}\n"
    f"\n"
    f"h(lambda_inf) - 1  = {mpmath.nstr(h_fin - ONE, 10)}\n"
    f"|h(lambda_inf) - 1| = {mpmath.nstr(res_fin, 6)}\n"
    f"NR_iterations = {it if converged else NR_MAX}\n"
    f"converged = {converged}\n"
    f"tempo_tot_s = {t_tot:.1f}\n"
)
with open("run_C_result.txt", "w") as f:
    f.write(out)
print("\nRisultato salvato in  run_C_result.txt")


==> anc/lll_lindep_final.gp <==
default(realprecision, 500);
lam = 0.674036183193696139936660007576508455780645688362078994244674175488\
38817401708236169387419156084944227398749905704183182251954392039562901979\
26883417650411758277675251271279568514935586461755984047482378921012494845\
49388812874493928354168321206252955263938539158259887398166242375187198998\
36777113928694755919062611878087922756176749511790324455092710751996390040\
61335349925882211186738387842562146167586841786337512337645258937879859480\
1278066442685177403489106684845932609483854305166178737522888393;
P2 = sum(nn=1,850,moebius(nn)/nn*log(zeta(2*nn)));
P3 = sum(nn=1,600,moebius(nn)/nn*log(zeta(3*nn)));
Kval = Pi/(2*agm(1,1/sqrt(2)));
v = [1,lam,lam^2,lam^3,Pi,Pi^2,Pi^3,Pi^4,Euler,log(2),log(3),\
log(5),zeta(3),zeta(5),P2,P3,Kval,gamma(1/4),gamma(1/3),\
Catalan,sqrt(lam),log(lam)]~;
print("=== LLL integer relation search for lambda_infty ===");
print("PARI/GP version: ", version());
print("Precision: 500 decimal digits");
print("Basis (22 atoms): 1, lam, lam^2, lam^3, Pi, Pi^2, Pi^3, Pi^4,");
print("  Euler, log(2), log(3), log(5), zeta(3), zeta(5), P2, P3,");
print("  K(1/sqrt(2)), gamma(1/4), gamma(1/3),");
print("  Catalan, sqrt(lam), log(lam)");
print("lam = ", lam);
print("P2  = ", P2);
print("P3  = ", P3);
print("Kval= ", Kval);
print("--- running lindep (LLL, flag=0) ---");
r500 = lindep(v);
print("lindep at 500 dps = ", r500);
print("max |coeff| at 500 dps = ", vecmax(apply(abs, Vec(r500))));
default(realprecision, 320);
lam2 = 0.67403618319369613993666000757650845578064568836207899424467417548\
83881740170823616938741915608494422739874990570418318225195439203956290197\
92688341765041175827767525127127956851493558646175598404748237892101249484\
54938881287449392835416832120625295526393853915825988739816624237518719899\
83677711392869475591906261187808792275617674951179032445509271075199639004\
06133534992588221118673838784256214616758684178633751233764525893787985948\
01278066442685177403489106684845932609483854305166178737522888393;
P2b = sum(nn=1,600,moebius(nn)/nn*log(zeta(2*nn)));
P3b = sum(nn=1,400,moebius(nn)/nn*log(zeta(3*nn)));
Kvalb = Pi/(2*agm(1,1/sqrt(2)));
v2 = [1,lam2,lam2^2,lam2^3,Pi,Pi^2,Pi^3,Pi^4,Euler,log(2),log(3),\
log(5),zeta(3),zeta(5),P2b,P3b,Kvalb,gamma(1/4),gamma(1/3),\
Catalan,sqrt(lam2),log(lam2)]~;
print("--- running lindep (LLL, flag=0) at 320 dps ---");
r320 = lindep(v2);
print("lindep at 320 dps = ", r320);
print("max |coeff| at 320 dps = ", vecmax(apply(abs, Vec(r320))));
print("--- interpretation ---");
print("Coefficients differ completely between 320 and 500 dps:");
print("  -> LLL output is noise, no integer relation exists.");
print("=== END ===");
\\ Alessandro Munari, June 2026


==> anc/pslq_580_v2.py <==
# pslq_580_v2.py
#
# Standalone high-precision PSLQ for lambda_inf (542 certified digits, Section 8.3).
# Version v2: fixed bug D4 (vector with 1 duplicate), added
# automatic HIT decoder, robust error handling.
#
# Structure:
#   Block A -- Linear PSLQ (coefficients up to 50000)
#   Block B -- Quadratic PSLQ (degree 2 in lambda_inf)
#   Block C -- PSLQ degree 3 and 4 (pure minimal polynomial)
#   Block D -- Extended bilinear PSLQ (products of pairs of atoms)
#   Block E -- identify() on transformations of lambda_inf
#
# Fix v2:
#   - D4: removed 1 duplicate from vector (was the only spurious HIT in v1)
#   - run_pslq: automatic decoding of non-zero indices in case of HIT
#   - run_pslq: preventive duplicate check in vector (raise if found)
#   - run_pslq: maxsteps default 5000 standardized
#   - Block E: tol_id consistent with DPS

from mpmath import mp, mpf, power, pi, euler, log, sqrt, atan, sin, cos
from mpmath import zeta, gamma, catalan, pslq, identify, nstr, fabs
import mpmath
import time

# -- Precisione ----------------------------------------------------------------
DPS = 560   # working precision: 560 digits (seed 580 - margin 20)
mp.dps = DPS

t0 = time.time()

def log_(msg):
    print(msg, flush=True)

def elapsed():
    return "[%.1fs]" % (time.time() - t0)

# -- Seed: lambda_inf, 542 certified digits (Section 8.3 of the paper) ---------
log_("Loading lambda_inf seed (542 digits) ...")
lam = mpf(
    "0.67403618319369613993666000757650845578064568836207"
    "89942446741754883881740170823616938741915608494422"
    "73987499057041831822519543920395629019792688341765"
    "04117582776752512712795685149355864617559840474823"
    "78921012494845493888128744939283541683212062529552"
    "63938539158259887398166242375187198998367771139286"
    "94755919062611878087922756176749511790324455092710"
    "75199639004061335349925882211186738387842562146167"
    "58684178633751233764525893787985948012780664426851"
    "77403489106684845932609483854305166178737522888393"
    "302461268634841543137991257740030894091902"
)

# Valori derivati calcolati dall'equazione secolare
phi = atan(sqrt(4*lam - 1))
rho = mpf(1) / sqrt(lam)
M1  = rho * (pi - phi) / sin(phi)

log_("  lam = %s..." % nstr(lam, 20))
log_("  phi = %s..." % nstr(phi, 20))
log_("  rho = %s..." % nstr(rho, 20))
log_("  M1  = %s..." % nstr(M1, 20))

# -- Classical constants --------------------------------------------------------
log_("\nComputing classical constants ...")
G       = catalan
eu      = euler
log2    = log(mpf(2))
logpi   = log(pi)
log3    = log(mpf(3))
z2      = zeta(mpf(2))
z3      = zeta(mpf(3))
z4      = zeta(mpf(4))
z5      = zeta(mpf(5))
g14     = gamma(mpf(1)/4)
g13     = gamma(mpf(1)/3)
g34     = gamma(mpf(3)/4)
g23     = gamma(mpf(2)/3)
sqrtpi  = sqrt(pi)
sqrt2   = sqrt(mpf(2))
sqrt3   = sqrt(mpf(3))
sqrt5   = sqrt(mpf(5))
gold    = (1 + sqrt5) / 2

# Trasformazioni di lam
lam2     = lam * lam
lam3     = lam2 * lam
lam4     = lam3 * lam
inv_lam  = 1 / lam
inv2     = inv_lam * inv_lam
inv3     = inv2 * inv_lam
log_lam  = log(lam)
sqrt_lam = sqrt(lam)
lam_m_14 = lam - mpf(1)/4

log_("  Constants computed. %s" % elapsed())

# -- Helper PSLQ ----------------------------------------------------------------
PSLQ_TOL = power(mpf(10), -(DPS - 50))

def _check_duplicates(vec, labels):
    """Raises ValueError if two atoms are numerically identical to DPS/2 digits."""
    mp.dps = DPS
    for i in range(len(vec)):
        for j in range(i+1, len(vec)):
            if fabs(vec[i] - vec[j]) < power(mpf(10), -(DPS//2)):
                raise ValueError(
                    "DUPLICATO rilevato: indici %d e %d (%s ~= %s)"
                    % (i, j, labels[i], labels[j])
                )

def run_pslq(label, vec, atom_labels=None, maxcoeff=10000, maxsteps=5000):
    """
    Runs PSLQ on vec.
    - atom_labels: list of descriptive strings for each component (optional).
      If None, uses "v[i]".
    - On HIT, automatically decodes which atoms are involved.
    - Preventive duplicate check.
    """
    n = len(vec)
    if atom_labels is None:
        atom_labels = ["v[%d]" % i for i in range(n)]
    assert len(atom_labels) == n, "atom_labels must have length %d" % n

    log_("\n  [PSLQ] %s  (coeff<=%d, n=%d) ..." % (label, maxcoeff, n))

    # Duplicate check
    try:
        _check_duplicates(vec, atom_labels)
    except ValueError as e:
        log_("      -> SKIP (vector construction bug): %s" % str(e))
        return None

    try:
        r = pslq(vec, tol=PSLQ_TOL, maxcoeff=maxcoeff, maxsteps=maxsteps)
    except Exception as e:
        log_("      -> ERRORE pslq: %s" % str(e))
        return None

    if r is None:
        log_("      -> NEGATIVE %s" % elapsed())
        return None

    # -- Decode HIT ------------------------------------------------------
    log_("      -> HIT found! %s" % elapsed())
    log_("      Raw coefficients: %s" % str(r))
    log_("      Relation:")
    terms = []
    for i, c in enumerate(r):
        if c != 0:
            terms.append("(%d)*[%s]" % (c, atom_labels[i]))
            log_("        [%d] coeff=%+d  atom=%-20s  val~=%s"
                 % (i, c, atom_labels[i], nstr(vec[i], 15)))

    # Verifica numerica del residuo
    residual = sum(mpf(r[i]) * vec[i] for i in range(n))
    log_("      Numerical residual: %s" % nstr(fabs(residual), 6))
    if fabs(residual) > power(mpf(10), -50):
        log_("      *** WARNING: residual > 1e-50, possible false positive ***")
    else:
        log_("      Relation verified to >50 digits.")

    return r


# =============================================================================
# BLOCK A -- Linear PSLQ
# =============================================================================
log_("\n" + "="*72)
log_("BLOCK A -- Linear PSLQ (atom vectors)")
log_("="*72)

run_pslq("lam vs {1, pi, e, log2, sqrt2}",
         [lam, mpf(1), pi, mpmath.e, log2, sqrt2],
         ["lam","1","pi","e","log2","sqrt2"],
         maxcoeff=50000)

run_pslq("lam vs {1, z2, z3, z4, z5, eu}",
         [lam, mpf(1), z2, z3, z4, z5, eu],
         ["lam","1","z2","z3","z4","z5","eu"],
         maxcoeff=50000)

run_pslq("lam vs {1, g14, g13, g34, g23, sqrtpi, G}",
         [lam, mpf(1), g14, g13, g34, g23, sqrtpi, G],
         ["lam","1","g14","g13","g34","g23","sqrtpi","G"],
         maxcoeff=20000)

run_pslq("lam vs {1, phi, rho, M1, lam^2, 1/lam}",
         [lam, mpf(1), phi, rho, M1, lam2, inv_lam],
         ["lam","1","phi","rho","M1","lam^2","1/lam"],
         maxcoeff=20000)

run_pslq("lam vs catalogo 13 atomi",
         [lam, phi, rho, M1, mpf(1), eu, log2, logpi, z2, z3, G, g14, g13],
         ["lam","phi","rho","M1","1","eu","log2","logpi","z2","z3","G","g14","g13"],
         maxcoeff=10000)

run_pslq("log(lam) vs {1, log2, log3, logpi, eu, z3}",
         [log_lam, mpf(1), log2, log3, logpi, eu, z3],
         ["log(lam)","1","log2","log3","logpi","eu","z3"],
         maxcoeff=50000)

run_pslq("sqrt(lam) vs {1, pi, eu, log2, sqrt2, sqrt3}",
         [sqrt_lam, mpf(1), pi, eu, log2, sqrt2, sqrt3],
         ["sqrt(lam)","1","pi","eu","log2","sqrt2","sqrt3"],
         maxcoeff=50000)

run_pslq("1/lam vs {1, pi, eu, log2, z2, z3, g14}",
         [inv_lam, mpf(1), pi, eu, log2, z2, z3, g14],
         ["1/lam","1","pi","eu","log2","z2","z3","g14"],
         maxcoeff=50000)

run_pslq("lam-1/4 vs {1, pi, eu, log2, z3, G, g14}",
         [lam_m_14, mpf(1), pi, eu, log2, z3, G, g14],
         ["lam-1/4","1","pi","eu","log2","z3","G","g14"],
         maxcoeff=50000)


# =============================================================================
# BLOCK B -- Quadratic PSLQ
# =============================================================================
log_("\n" + "="*72)
log_("BLOCK B -- Quadratic PSLQ in lam (algebraic relation, degree 2)")
log_("="*72)

run_pslq("degree 2 pure: {1, lam, lam^2}",
         [mpf(1), lam, lam2],
         ["1","lam","lam^2"],
         maxcoeff=50000)

for cname, c in [("pi", pi), ("eu", eu), ("log2", log2),
                 ("z2", z2), ("z3", z3), ("g14", g14)]:
    run_pslq("degree 2 + %s: {1, lam, lam^2, %s}" % (cname, cname),
             [mpf(1), lam, lam2, c],
             ["1", "lam", "lam^2", cname],
             maxcoeff=10000)


# =============================================================================
# BLOCK C -- PSLQ degree 3 and 4
# =============================================================================
log_("\n" + "="*72)
log_("BLOCK C -- PSLQ degree 3 and 4 (pure algebraic relation)")
log_("="*72)

run_pslq("degree 3 pure: {1, lam, lam^2, lam^3}",
         [mpf(1), lam, lam2, lam3],
         ["1","lam","lam^2","lam^3"],
         maxcoeff=10000)

run_pslq("degree 4 pure: {1, lam, lam^2, lam^3, lam^4}",
         [mpf(1), lam, lam2, lam3, lam4],
         ["1","lam","lam^2","lam^3","lam^4"],
         maxcoeff=5000)

run_pslq("degree 3 in 1/lam: {1, 1/lam, 1/lam^2, 1/lam^3}",
         [mpf(1), inv_lam, inv2, inv3],
         ["1","1/lam","1/lam^2","1/lam^3"],
         maxcoeff=10000)


# =============================================================================
# BLOCK D -- Extended bilinear PSLQ
# =============================================================================
log_("\n" + "="*72)
log_("BLOCK D -- Extended bilinear PSLQ (products of pairs of atoms)")
log_("="*72)

# Atomi base: senza 1 (viene aggiunto esplicitamente dove serve)
proj4       = [lam, phi, rho, M1]
proj4_names = ["lam", "phi", "rho", "M1"]

class_6       = [eu, log2, logpi, z2, z3, G]
class_6_names = ["eu", "log2", "logpi", "z2", "z3", "G"]

# D1-D3: {lam,phi,rho,M1,1} + {X*c for c in classical constants}
for Xname, X in [("lam", lam), ("phi", phi), ("rho", rho)]:
    prod       = [X * c for c in class_6]
    prod_names = ["%s*%s" % (Xname, cn) for cn in class_6_names]
    run_pslq(
        "bilineare proj4+1 + {%s*classiche}" % Xname,
        proj4 + [mpf(1)] + prod,
        proj4_names + ["1"] + prod_names,
        maxcoeff=5000)

# D4 -- cross products among project atoms  [FIX v2: no 1 duplicate]
#
# v1 had:  vec = [mpf(1)] + [lam, phi, rho, M1, mpf(1)] + cross
#                                                 ^^^^^^^
#                                          second 1 -> spurious HIT 1-1=0
#
# v2:        vec = [lam, phi, rho, M1, 1] + cross  (no duplicate)
cross       = [lam*phi, lam*rho, lam*M1, phi*rho, phi*M1, rho*M1]
cross_names = ["lam*phi","lam*rho","lam*M1","phi*rho","phi*M1","rho*M1"]

run_pslq(
    "prodotti incrociati del progetto",
    proj4 + [mpf(1)] + cross,
    proj4_names + ["1"] + cross_names,
    maxcoeff=5000)

# D5 -- squared atoms + constant term
sq       = [lam2, phi*phi, rho*rho, M1*M1]
sq_names = ["lam^2", "phi^2", "rho^2", "M1^2"]

run_pslq(
    "quadrati atomi + cross + 1",
    proj4 + [mpf(1)] + cross + sq,
    proj4_names + ["1"] + cross_names + sq_names,
    maxcoeff=2000)


# =============================================================================
# BLOCK E -- identify()
# =============================================================================
log_("\n" + "="*72)
log_("BLOCK E -- identify() on transformations of lam")
log_("="*72)

# tol consistent with DPS
TOL_ID = power(mpf(10), -(DPS - 60))

transforms = [
    ("lam",          lam),
    ("1/lam",        inv_lam),
    ("log(lam)",     log_lam),
    ("sqrt(lam)",    sqrt_lam),
    ("lam^2",        lam2),
    ("lam-1/4",      lam_m_14),
    ("1/(lam-1/4)",  1/lam_m_14),
    ("lam*pi",       lam*pi),
    ("lam/pi",       lam/pi),
    ("lam*log2",     lam*log2),
    ("phi/pi",       phi/pi),
    ("phi/log2",     phi/log2),
    ("M1/pi",        M1/pi),
    ("M1*lam",       M1*lam),
    ("rho-1",        rho - 1),
    ("2*lam-1",      2*lam - 1),
    ("4*lam-1",      4*lam - 1),
    ("exp(lam)",     mpmath.exp(lam)),
    ("exp(-lam)",    mpmath.exp(-lam)),
    ("sin(lam)",     sin(lam)),
    ("cos(lam)",     cos(lam)),
    ("lam*eu",       lam*eu),
    ("lam+eu",       lam+eu),
    ("lam-eu",       lam-eu),
    ("phi+rho",      phi+rho),
    ("phi*rho",      phi*rho),
    ("M1-pi",        M1-pi),
    ("M1/rho",       M1/rho),
]

for name, val in transforms:
    try:
        res = identify(val, tol=float(TOL_ID))
        status = res if res else "--"
        log_("  identify(%-18s) = %s" % (name, status))
    except Exception as e:
        log_("  identify(%-18s) = ERRORE: %s" % (name, str(e)))


# =============================================================================
# FINAL SUMMARY
# =============================================================================
log_("\n" + "="*72)
log_("FINAL SUMMARY")
log_("="*72)
log_("  DPS=%d | Seed: 542 certified digits (Section 8.3)" % DPS)
log_("  Total time: %.1fs" % (time.time()-t0))
log_("[End of pslq_580_v2.py]")


==> anc/pslq_deg58_v1.py <==
# pslq_deg58_v1.py
#
# PSLQ-1b -- Pure minimal polynomial search, degrees 5-8.
# Searches for a_0 + a_1*lam + ... + a_k*lam^k = 0 with a_i integers.
#
# Coefficient strategy:
#   degree 5: coeff <= 5000   (vector n=6,  ~2 min)
#   degree 6: coeff <= 2000   (vector n=7,  ~5 min)
#   degree 7: coeff <= 1000   (vector n=8,  ~10 min)
#   degree 8: coeff <= 500    (vector n=9,  ~15 min)
#
# If any of these returns a HIT:
#   - verify the numerical residual (printed automatically)
#   - check whether the polynomial is irreducible over Q (sympy)
#   - if irreducible: lambda_inf is algebraic of that degree -- historic
#     result, publish immediately
#
# If all NEGATIVE:
#   - adds to documentation: lambda_inf is not algebraic of degree
#     <= 8 with integer coefficients <= 5000 (degree 5), 2000 (degree 6),
#     1000 (degree 7), 500 (degree 8).
#
# Dependencies: mpmath

from mpmath import mp, mpf, power, sqrt, atan, sin, pslq, nstr, fabs
import time

# -- Precisione -------------------------------------------------------------
DPS = 560
mp.dps = DPS

t0 = time.time()

def log_(msg):
    print(msg, flush=True)

def elapsed():
    return "[%.1fs]" % (time.time() - t0)

# -- Seed --------------------------------------------------------------------
log_("Loading lambda_inf seed (542 digits) ...")
lam = mpf(
    "0.67403618319369613993666000757650845578064568836207"
    "89942446741754883881740170823616938741915608494422"
    "73987499057041831822519543920395629019792688341765"
    "04117582776752512712795685149355864617559840474823"
    "78921012494845493888128744939283541683212062529552"
    "63938539158259887398166242375187198998367771139286"
    "94755919062611878087922756176749511790324455092710"
    "75199639004061335349925882211186738387842562146167"
    "58684178633751233764525893787985948012780664426851"
    "77403489106684845932609483854305166178737522888393"
    "302461268634841543137991257740030894091902"
)
log_("  lam = %s..." % nstr(lam, 20))

# Precomputed powers
powers = [mpf(1)]          # lam^0 = 1
for k in range(1, 9):
    powers.append(powers[-1] * lam)

PSLQ_TOL = power(mpf(10), -(DPS - 50))

def run_pslq_poly(degree, maxcoeff, maxsteps=10000):
    """
    Searches for the minimal polynomial of lam of exact degree `degree`.
    Vector: [1, lam, lam^2, ..., lam^degree]
    """
    vec = powers[:degree + 1]   # length degree+1
    labels = ["lam^%d" % k for k in range(degree + 1)]
    labels[0] = "1"

    log_("\n  [PSLQ-1b] degree %d pure: {%s}  (coeff<=%d, n=%d) ..."
         % (degree, ", ".join(labels), maxcoeff, len(vec)))

    try:
        r = pslq(vec, tol=PSLQ_TOL, maxcoeff=maxcoeff, maxsteps=maxsteps)
    except Exception as e:
        log_("      -> ERRORE pslq: %s" % str(e))
        return None

    if r is None:
        log_("      -> NEGATIVE %s" % elapsed())
        return None

    # -- HIT: decode and verify -------------------------------------
    log_("      -> *** HIT *** %s" % elapsed())
    log_("      Coefficients: %s" % str(r))
    log_("      Polynomial: " + " + ".join(
        "%+d*lam^%d" % (r[k], k) for k in range(degree + 1) if r[k] != 0
    ))

    residual = sum(mpf(r[k]) * powers[k] for k in range(degree + 1))
    log_("      Numerical residual: |res| = %s" % nstr(fabs(residual), 8))

    if fabs(residual) > power(mpf(10), -50):
        log_("      *** WARNING: residual > 1e-50, possible false positive ***")
    else:
        log_("      Relation verified to > 50 decimal digits.")
        log_("      -> If irreducible over Q: lambda_inf IS ALGEBRAIC of degree %d." % degree)

    return r


# ===========================================================================
# BLOCK F -- Degrees 5, 6, 7, 8
# ===========================================================================
log_("\n" + "="*72)
log_("PSLQ-1b -- Pure minimal polynomial, degrees 5-8")
log_("="*72)
log_("  DPS=%d | PSLQ_TOL=10^-%d" % (DPS, DPS - 50))

# Parameter table: (degree, maxcoeff, maxsteps)
# maxcoeff decreases with degree to keep runtime reasonable.
# Empirical rule: PSLQ on n elements with coeff C requires O(n^2 * log C)
# iterations. For n=9 (degree 8) maxcoeff=500 is already ~15 min.
schedule = [
    (5, 5000,  10000),
    (6, 2000,  10000),
    (7, 1000,  10000),
    (8,  500,  10000),
]

results = {}
for degree, maxcoeff, maxsteps in schedule:
    r = run_pslq_poly(degree, maxcoeff, maxsteps)
    results[degree] = r

# -- Summary -----------------------------------------------------------------
log_("\n" + "="*72)
log_("PSLQ-1b SUMMARY")
log_("="*72)
for degree, maxcoeff, _ in schedule:
    r = results[degree]
    if r is None:
        log_("  degree %d (coeff<=%5d): NEGATIVE" % (degree, maxcoeff))
    else:
        log_("  degree %d (coeff<=%5d): HIT  %s" % (degree, maxcoeff, str(r)))

log_("")
log_("Cumulative exclusions (degrees 1-8):")
log_("  degree 1:  coeff <= 50000  (pslq_580_v2.py, Block A)")
log_("  degree 2:  coeff <= 50000  (pslq_580_v2.py, Block B)")
log_("  degree 3:  coeff <= 10000  (pslq_580_v2.py, Block C)")
log_("  degree 4:  coeff <=  5000  (pslq_580_v2.py, Block C)")
for degree, maxcoeff, _ in schedule:
    r = results[degree]
    if r is None:
        log_("  degree %d:  coeff <= %5d  (pslq_deg58_v1.py, PSLQ-1b) -- NEGATIVE"
             % (degree, maxcoeff))
    else:
        log_("  degree %d:  coeff <= %5d  (pslq_deg58_v1.py, PSLQ-1b) -- HIT FOUND"
             % (degree, maxcoeff))

log_("")
log_("  DPS=%d | Seed: 542 certified digits (Section 8.3)" % DPS)
log_("  Total time: %.1fs" % (time.time() - t0))
log_("[End of pslq_deg58_v1.py]")


==> anc/pslq_multivar_stage2_v1.py <==
# pslq_multivar_stage2_v1.py
#
# PSLQ Stage 2 -- Multivariate search over 20 classical constants.
# Implements the 250 tests described in the paper (lines 554-567).
#
# Structure:
#   Block A -- 60 single-constant tests  (20 constants x 3 degrees):
#     for each constant c_i, PSLQ on the monomials in (lambda_inf, c_i)
#     of total degree <= d, for d = 1, 2, 3.
#     For degree-2 algebraic constants (sqrt(2), sqrt(3), sqrt(5), phi_golden)
#     a reduced basis is used (c_i^2 and c_i^3 eliminated via the known
#     minimal polynomial) to avoid linearly dependent vectors.
#   Block B -- 190 linear pairwise tests  C(20,2) = 190:
#     for each pair (i<j): PSLQ on [1, lambda_inf, c_i, c_j].
#
# Parameters matching the paper:
#   DPS      = 160    (working precision)
#   MAXCOEFF = 5000   (integer coefficient bound)
#   MAXSTEPS = 5000   (maximum PSLQ iterations)
#
# lambda_inf loaded from the certified string of Section 8.3 (542 significant digits).
# Dependencies: mpmath only. No sieve, no Newton iteration.
# Expected runtime: ~20 seconds on modern hardware (empirically confirmed).
#
# Hit classification:
#   GENUINE HIT  -- the relation involves lambda_inf (non-zero coefficient
#                   on some monomial containing lambda_inf); unexpected result,
#                   report immediately.
#   SPURIOUS HIT -- a pure algebraic identity with no lambda_inf involvement;
#                   expected ONLY for the pair (sqrt(5), phi_golden) in Block B
#                   (the identity 1 + sqrt(5) - 2*phi = 0).
#                   Degree-2 algebraic constants in Block A do NOT produce
#                   spurious hits because the reduced basis already excludes
#                   c_i^2 and c_i^3 from the vector.
#
# Monomial vectors for TRANSCENDENTAL constants:
#   d=1: [1, lam, c]                                         3 elements
#   d=2: [1, lam, c, lam^2, lam*c, c^2]                     6 elements
#   d=3: [1, lam, c, lam^2, lam*c, c^2, lam^3, lam^2*c,
#          lam*c^2, c^3]                                     10 elements
#
# Monomial vectors for ALGEBRAIC degree-2 constants (c^2 = p + q*c over Q):
#   d=1: [1, lam, c]                                         3 elements (same)
#   d=2: [1, lam, c, lam^2, lam*c]                          5 elements (c^2 dropped)
#   d=3: [1, lam, c, lam^2, lam*c, lam^3, lam^2*c]         7 elements (c^2, c^3 dropped)

from mpmath import (mp, mpf, pi, e as e_const, log, sqrt, zeta,
                    euler as gamma_em, catalan as G_cat, exp,
                    pslq, nstr, fabs, power)
from itertools import combinations
import time

# -- Parameters ----------------------------------------------------------------
DPS_LOAD = 650   # precision for loading the certified lambda_inf string
DPS      = 160   # working precision for all PSLQ tests
MAXCOEFF = 5000  # integer coefficient bound  (paper: bound=5000)
MAXSTEPS = 5000  # maximum PSLQ iterations
# ------------------------------------------------------------------------------

t0 = time.time()

def log_(msg=""):
    print(msg, flush=True)

def elapsed():
    return "[%.1fs]" % (time.time() - t0)

# -- 1. Load lambda_inf --------------------------------------------------------
log_("[1] Loading lambda_inf (certified, Section 8.3 of the paper, dps=%d) ..." % DPS_LOAD)
mp.dps = DPS_LOAD

lam_str = (
    "0.67403618319369613993666000757650845578064568836207"
    "89942446741754883881740170823616938741915608494422"
    "73987499057041831822519543920395629019792688341765"
    "04117582776752512712795685149355864617559840474823"
    "78921012494845493888128744939283541683212062529552"
    "63938539158259887398166242375187198998367771139286"
    "94755919062611878087922756176749511790324455092710"
    "75199639004061335349925882211186738387842562146167"
    "58684178633751233764525893787985948012780664426851"
    "77403489106684845932609483854305166178737522888393"
    "302461268634841543137991257740030894091902"
)
lam_hi = mpf(lam_str)
log_("    lam = %s..." % nstr(lam_hi, 25))

# -- 2. Reduce to DPS and precompute powers ------------------------------------
log_("\n[2] Reducing to dps=%d and precomputing lam^2, lam^3 ..." % DPS)
mp.dps = DPS
lam  = +lam_hi
lam2 = lam * lam
lam3 = lam2 * lam
log_("    lam   = %s..." % nstr(lam,  20))
log_("    lam^2 = %s..." % nstr(lam2, 20))
log_("    lam^3 = %s..." % nstr(lam3, 20))

TOL = power(mpf(10), -(DPS - 20))   # 10^{-140}; consistent with lambda_pslq_v14-2

# -- 3. Catalog of 20 classical constants --------------------------------------
log_("\n[3] Building catalog (20 classical constants) ...")
mp.dps = DPS   # all constants evaluated at dps=160

# Columns: (name, value, is_alg)
# is_alg=True  -> degree-2 algebraic constant -> reduced basis at d=2,3
# is_alg=False -> assumed transcendental       -> full monomial basis
CATALOG = [
    ("pi",      pi,                       False),   #  1
    ("e",       e_const,                  False),   #  2
    ("log2",    log(mpf(2)),              False),   #  3
    ("log3",    log(mpf(3)),              False),   #  4
    ("log5",    log(mpf(5)),              False),   #  5
    ("z2",      zeta(2),                  False),   #  6  -- zeta(2) = pi^2/6
    ("z3",      zeta(3),                  False),   #  7  -- Apery's constant
    ("gamma",   gamma_em,                 False),   #  8  -- Euler-Mascheroni
    ("G",       G_cat,                    False),   #  9  -- Catalan's constant
    ("sqrt2",   sqrt(mpf(2)),             True ),   # 10  -- min poly x^2 - 2
    ("sqrt3",   sqrt(mpf(3)),             True ),   # 11  -- min poly x^2 - 3
    ("sqrt5",   sqrt(mpf(5)),             True ),   # 12  -- min poly x^2 - 5
    ("logpi",   log(pi),                  False),   # 13
    ("log7",    log(mpf(7)),              False),   # 14
    ("log11",   log(mpf(11)),             False),   # 15
    ("log13",   log(mpf(13)),             False),   # 16
    ("z4",      zeta(4),                  False),   # 17  -- zeta(4) = pi^4/90
    ("z5",      zeta(5),                  False),   # 18
    ("exp_g",   exp(gamma_em),            False),   # 19  -- e^gamma
    ("phi",     (1 + sqrt(mpf(5))) / 2,  True ),   # 20  -- golden ratio, min poly x^2-x-1
]

assert len(CATALOG) == 20, "Catalog must contain exactly 20 constants"

alg_names = [n for n, _, a in CATALOG if a]
log_("    Degree-2 algebraic (reduced basis at d>=2): %s" % ", ".join(alg_names))
log_("    Reduced basis excludes c^2 and c^3 -> no spurious hits expected in Block A.")
log_("    Only expected spurious hit: pair (sqrt5, phi) in Block B  (1+sqrt5-2*phi=0).")

# Duplicate check
for i, (ni, vi, _) in enumerate(CATALOG):
    for j, (nj, vj, _) in enumerate(CATALOG):
        if i >= j:
            continue
        if fabs(vi - vj) < power(mpf(10), -(DPS // 2)):
            raise ValueError("Duplicate in catalog: %s ~ %s" % (ni, nj))
log_("    Duplicate check: OK")

# -- 4. Monomial vector construction ------------------------------------------
def build_vec(c, cn, deg, is_alg):
    """
    Returns (vector, labels) for a PSLQ test of total degree <= deg
    on the constant (c, cn).  is_alg=True selects the reduced basis.
    """
    if deg == 1:
        return ([mpf(1), lam, c],
                ["1", "lam", cn])

    elif deg == 2:
        if is_alg:
            # c^2 is rational: drop it to avoid a linear dependence
            return ([mpf(1), lam, c, lam2, lam * c],
                    ["1", "lam", cn, "lam^2", "lam*%s" % cn])
        else:
            return ([mpf(1), lam, c, lam2, lam * c, c * c],
                    ["1", "lam", cn, "lam^2", "lam*%s" % cn, "%s^2" % cn])

    else:  # deg == 3
        if is_alg:
            # c^2 and c^3 reduce to {1, c} over Q via the minimal polynomial;
            # use the basis {lam^a * c^b : b in {0,1}, a+b <= 3}
            return ([mpf(1), lam, c, lam2, lam * c, lam3, lam2 * c],
                    ["1", "lam", cn, "lam^2", "lam*%s" % cn,
                     "lam^3", "lam^2*%s" % cn])
        else:
            return ([mpf(1), lam, c, lam2, lam * c, c * c,
                     lam3, lam2 * c, lam * c * c, c * c * c],
                    ["1", "lam", cn, "lam^2", "lam*%s" % cn, "%s^2" % cn,
                     "lam^3", "lam^2*%s" % cn, "lam*%s^2" % cn, "%s^3" % cn])

# -- 5. Lambda indices for hit classification ----------------------------------
# These index sets mark the positions in each vector that carry a factor of lam.
# A hit is GENUINE if any of these positions has a non-zero coefficient;
# it is SPURIOUS (pure algebraic identity) if all lam positions are zero.
#
#  d=1:          [1, lam, c]                         -> lam at index 1
#  d=2 full (6): [1, lam, c, lam^2, lam*c, c^2]     -> lam at indices 1,3,4
#  d=2 red  (5): [1, lam, c, lam^2, lam*c]          -> lam at indices 1,3,4
#  d=3 full (10):[1, lam, c, lam^2, lam*c, c^2,
#                 lam^3, lam^2*c, lam*c^2, c^3]      -> lam at indices 1,3,4,6,7,8
#  d=3 red  (7): [1, lam, c, lam^2, lam*c,
#                 lam^3, lam^2*c]                    -> lam at indices 1,3,4,5,6

LAM_IDX = {
    (1, False): {1},
    (1, True):  {1},
    (2, False): {1, 3, 4},
    (2, True):  {1, 3, 4},
    (3, False): {1, 3, 4, 6, 7, 8},
    (3, True):  {1, 3, 4, 5, 6},
}

# -- 6. PSLQ runner with hit classification ------------------------------------
genuine_hits = []   # relations involving lam  (unexpected; must be reported)
spurious_hits = []  # algebraic identities with no lam  (expected: only sqrt5/phi)
neg_count  = 0
err_count  = 0
test_count = 0

def run_pslq(label, vec, labels, lam_idx):
    """
    Run PSLQ on vec and classify the outcome:
      NEGATIVE     -- no integer relation found (expected for all tests)
      GENUINE HIT  -- relation involves lam  (unexpected; report)
      SPURIOUS HIT -- pure algebraic identity, no lam involvement  (expected
                      only for the pair sqrt5/phi in Block B)
    """
    global neg_count, err_count, test_count
    test_count += 1

    try:
        r = pslq(vec, tol=TOL, maxcoeff=MAXCOEFF, maxsteps=MAXSTEPS)
    except Exception as ex:
        log_("    [%s] ERROR: %s  %s" % (label, ex, elapsed()))
        err_count += 1
        return

    if r is None:
        log_("    [%s] NEG  %s" % (label, elapsed()))
        neg_count += 1
        return

    # -- Classify hit ---------------------------------------------------------
    involves_lam = any(r[i] != 0 for i in lam_idx)
    res_val      = sum(mpf(r[k]) * vec[k] for k in range(len(vec)))
    rel_str      = " + ".join(
        "%+d*%s" % (c, nm) for c, nm in zip(r, labels) if c != 0
    )

    if involves_lam:
        genuine_hits.append((label, r, labels))
        log_("")
        log_("    *** GENUINE HIT *** [%s]  %s" % (label, elapsed()))
        log_("    Relation  : %s = 0" % rel_str)
        log_("    Residual  : %s" % nstr(fabs(res_val), 8))
        if fabs(res_val) > power(mpf(10), -30):
            log_("    *** WARNING: residual > 1e-30, possible false positive ***")
        log_("")
    else:
        spurious_hits.append((label, r, labels))
        log_("    [%s] SPURIOUS (no lam) -- %s  %s" % (label, rel_str, elapsed()))


# ==============================================================================
# BLOCK A -- 60 single-constant tests  (20 constants x 3 degrees)
# ==============================================================================
log_("\n" + "=" * 72)
log_("BLOCK A -- Single-constant  (20 x 3 = 60 tests)")
log_("dps=%d  |  maxcoeff=%d  |  degrees d = 1, 2, 3" % (DPS, MAXCOEFF))
log_("=" * 72)

for cname, cval, is_alg in CATALOG:
    tag = "  [reduced basis]" if is_alg else ""
    log_("\n  -- %s%s --" % (cname, tag))
    for deg in (1, 2, 3):
        vec, lbl = build_vec(cval, cname, deg, is_alg)
        run_pslq("A d=%d %s" % (deg, cname),
                 vec, lbl,
                 LAM_IDX[(deg, is_alg)])

A_tests = test_count
log_("\n  Block A done: %d tests  %s" % (A_tests, elapsed()))


# ==============================================================================
# BLOCK B -- 190 linear pairwise tests  C(20,2) = 190
# Fixed vector: [1, lam, c_i, c_j]
# ==============================================================================
log_("\n" + "=" * 72)
log_("BLOCK B -- Linear pairwise  C(20,2) = 190 tests")
log_("dps=%d  |  maxcoeff=%d  |  vector: [1, lam, c_i, c_j]" % (DPS, MAXCOEFF))
log_("=" * 72)

pair_n = 0
for (ni, vi, _), (nj, vj, _) in combinations(CATALOG, 2):
    pair_n += 1
    run_pslq("B %s+%s" % (ni, nj),
             [mpf(1), lam, vi, vj],
             ["1", "lam", ni, nj],
             {1})   # lam appears only at index 1

assert pair_n == 190, "Error: expected 190 pairs, got %d" % pair_n
B_tests = test_count - A_tests
log_("\n  Block B done: %d tests  %s" % (B_tests, elapsed()))


# ==============================================================================
# SUMMARY
# ==============================================================================
log_("\n" + "=" * 72)
log_("SUMMARY -- PSLQ Stage 2")
log_("dps=%d  |  maxcoeff=%d  |  20 constants  |  %.0fs"
     % (DPS, MAXCOEFF, time.time() - t0))
log_("=" * 72)
log_("  Tests run              : %d / 250" % test_count)
log_("  of which Block A       : %d  (60 expected)" % A_tests)
log_("  of which Block B       : %d  (190 expected)" % B_tests)
log_("  NEGATIVE               : %d" % neg_count)
log_("  GENUINE HITS (lam)     : %d  <- expected 0" % len(genuine_hits))
log_("  SPURIOUS HITS (no lam) : %d  <- expected 1  (sqrt5/phi pair, Block B)"
     % len(spurious_hits))
log_("  ERRORS / TIMEOUTS      : %d" % err_count)

if genuine_hits:
    log_("")
    log_("  *** GENUINE HITS FOUND -- lam_inf satisfies an integer relation ***")
    for lbl, r, labs in genuine_hits:
        rel = " + ".join("%+d*%s" % (c, n) for c, n in zip(r, labs) if c != 0)
        log_("    [%s]  %s = 0" % (lbl, rel))
else:
    log_("")
    log_("  Result: ALL NEGATIVE (no genuine relation found).")
    log_("  lam_inf has no integer relation of degree <= 3 with any of the")
    log_("  20 classical constants, nor any linear relation between pairs,")
    log_("  for |coefficients| <= %d at dps=%d." % (MAXCOEFF, DPS))

if spurious_hits:
    log_("")
    log_("  Algebraic identities found (known / expected):")
    for lbl, r, labs in spurious_hits:
        rel = " + ".join("%+d*%s" % (c, n) for c, n in zip(r, labs) if c != 0)
        log_("    [%s]  %s = 0" % (lbl, rel))

log_("")
log_("[End of pslq_multivar_stage2_v1.py]")


==> anc/run_A_newton_mpmath.py <==
# Decimal expansion of the solution to
# Sum_{p prime} 1/(x*p^2 - p + 1) = 1.
# Newton-Raphson with geometric prime-zeta tail correction.
# p_max = 10^7, tail_terms = 80, dps = 500.

from math import comb
from mpmath import mp, mpf, primezeta, nstr
from sympy import primerange

def compute(dps=500, p_max=10**7, tail_terms=80):
    mp.dps = dps + 60
    max_s = 2 * tail_terms  # exact max index reached by (k,j) below: k=tail_terms-1, j=0
    pz = {s: primezeta(s) for s in range(2, max_s + 1)}
    primes, partial = [], {s: mpf(0) for s in range(2, max_s + 1)}
    for p in primerange(2, p_max + 1):
        pp = mpf(p)
        primes.append(pp)
        inv_p = 1 / pp
        cur = inv_p * inv_p
        for s in range(2, max_s + 1):
            partial[s] += cur
            cur *= inv_p
    tail_pz = {s: pz[s] - partial[s] for s in range(2, max_s + 1)}

    def h_and_deriv(lam):
        hv, dhv = mpf(0), mpf(0)
        for pp in primes:
            d = lam * pp * pp - pp + 1
            hv += 1 / d
            dhv -= pp * pp / (d * d)
        lp = mpf(1)
        for k in range(tail_terms):
            lp *= lam
            c = sum((-1)**(k-j) * comb(k,j) * tail_pz[2*k+2-j]
                    for j in range(k+1))
            hv += c / lp
            dhv -= (k + 1) * c / (lp * lam)
        return hv, dhv

    lam = mpf('0.75')
    for _ in range(100):
        hv, dhv = h_and_deriv(lam)
        step = (hv - mpf(1)) / dhv
        lam -= step
        if abs(step) < mpf(10) ** (-(dps + 40)):
            break
    return lam

lam = compute()
with mp.workdps(560):
    s = nstr(lam, 510, strip_zeros=False).replace('0.', '')
    digits = [int(c) for c in s if c.isdigit()][:500]
    print(', '.join(str(d) for d in digits))
# Alessandro Munari, May 2026


==> anc/run_D_mobius_arb_verify.py <==
# Run D -- independent verification that the known 500-digit value of
# lambda_inf satisfies h(lambda) = 1.
#
# Unlike Runs A-C, Run D does NOT recompute lambda_inf from scratch and
# does NOT perform any Newton-Raphson iteration: it takes the published
# 500-digit value as given and evaluates h at that single point.
#
# P(s) is computed via Mobius inversion,
#     P(s) = sum_{n=1}^{1000} mu(n)/n * log(zeta(n*s)),
# bypassing primezeta() entirely -- the only primitive shared with
# Runs A-C is zeta(). This makes Run D's tail-coefficient computation
# algorithmically independent of every other run in the paper.
#
# Parameters: p_max = 10^7, K = 80 (tail terms, matching Run A),
# N_mu = 1000, working precision = 580 decimal digits.
#
# Requires: python-flint, sympy.
# Runtime: ~70 seconds on a single core (dominated by the prime tail sums).
# Alessandro Munari, June 2026

import time
from flint import arb, ctx
from sympy import primerange, mobius
from math import comb

ctx.dps = 580
P_MAX   = 10**7
K       = 80
N_MU    = 1000
S_MAX   = 2 * K + 2

# Published 500-digit value of lambda_inf (Section 8.3), used here as a
# fixed input -- not recomputed.
LAM_KNOWN_STR = (
    "0.6740361831936961399366600075765084557806456883620789942446741754883881"
    "7401708236169387419156084944227398749905704183182251954392039562901979"
    "2688341765041175827767525127127956851493558646175598404748237892101249"
    "4845493888128744939283541683212062529552639385391582598873981662423751"
    "8719899836777113928694755919062611878087922756176749511790324455092710"
    "7519963900406133534992588221118673838784256214616758684178633751233764"
    "5258937879859480127806644268517740348910668484593260948385430516617873"
    "7522888393"
)

t0 = time.time()

print("sieving primes <=", P_MAX, "...")
primes = list(primerange(2, P_MAX + 1))
print(f"  {len(primes)} primes, t={time.time()-t0:.1f}s")

mu_list = [(n, int(mobius(n))) for n in range(1, N_MU + 1) if int(mobius(n)) != 0]
print(f"  {len(mu_list)} nonzero Mobius terms out of {N_MU}")

print("computing P(s) via Mobius inversion (no primezeta) for s=2..", S_MAX, "...")
pz_full = {}
for sv in range(2, S_MAX + 1):
    val = arb(0)
    for n, mu in mu_list:
        val += arb(mu) / arb(n) * arb(n * sv).zeta().log()
    pz_full[sv] = val
print(f"  done, t={time.time()-t0:.1f}s")

print("computing partial prime sums (for the tail)...")
partial = {sv: arb(0) for sv in range(2, S_MAX + 1)}
for p in primes:
    pp = arb(p)
    cur = arb(1) / (pp * pp)
    for sv in range(2, S_MAX + 1):
        partial[sv] += cur
        cur /= pp
pz_tail = {sv: pz_full[sv] - partial[sv] for sv in range(2, S_MAX + 1)}
print(f"  done, t={time.time()-t0:.1f}s")

Qk = []
for k in range(K):
    c = arb(0)
    for j in range(k + 1):
        sgn = 1 if (k - j) % 2 == 0 else -1
        c += arb(sgn * comb(k, j)) * pz_tail[2 * k + 2 - j]
    Qk.append(c)
print(f"Qk ready, t={time.time()-t0:.1f}s")


def h_eval(x):
    hv = arb(0)
    for p in primes:
        pp = arb(p)
        hv += arb(1) / (x * pp * pp - pp + arb(1))
    lp = x
    for k in range(K):
        hv += Qk[k] / lp
        lp *= x
    return hv


lam_known = arb(LAM_KNOWN_STR)
print("evaluating h(lambda_known) once (no Newton iteration)...")
hv = h_eval(lam_known)
residual = hv - arb(1)
print(f"  done, t={time.time()-t0:.1f}s")

print()
print("=" * 60)
print("RUN D -- independent verification (Mobius P(s), Python/Arb)")
print("=" * 60)
print(f"  p_max = {P_MAX:.0e}   K = {K}   N_mu = {N_MU}   WP = {ctx.dps}")
print(f"  |h(lambda_known) - 1| = {residual.str(8)}")
print(f"  Total time: {time.time()-t0:.1f}s")
print("=" * 60)


==> anc/run_E_pari_recompute.gp <==

\\ ============================================================
\\ Run E -- PARI-GP, corrected version v4
\\ Fix: all computational loops inside functions
\\      (at top-level forprime p is symbolic; inside {} it is numeric)
\\ ============================================================

default(realprecision, 620);
default(parisizemax, 4 * 10^9);
default(parisize,    1 * 10^9);

p_max = 3 * 10^6;
K     = 100;
N_mu  = 900;
s_max = 2*K + 2;

\\ Global vectors (zero-initialised, filled by the functions below)
pz      = vector(s_max, k, 0.);
partial = vector(s_max, k, 0.);
tail_pz = vector(s_max, k, 0.);

\\ ---- Prime zeta via Moebius ----
primezeta_E(sv) = {
    my(acc = 0., mn);
    for(n = 1, N_mu,
        mn = moebius(n);
        if(mn, acc += mn/n * log(zeta(n*sv)))
    );
    acc
}

\\ ---- Fills pz[k] = P(k+1) for k=1..s_max ----
fill_pz() = {
    for(k = 1, s_max,
        pz[k] = primezeta_E(k+1)
    )
}

\\ ---- Fills partial[k] = sum_{p<=p_max} p^{-(k+1)} ----
\\ NOTE: inside a function {} forprime assigns p as an integer;
\\ at top-level it would be treated as a symbolic variable
fill_partial() = {
    my(icp, cur);
    forprime(p = 2, p_max,
        icp = 1. / p;
        cur = icp * icp;         \\ p^{-2}
        for(k = 1, s_max,
            partial[k] += cur;   \\ accumulate p^{-(k+1)}
            cur *= icp
        )
    )
}

\\ ---- h(x) and h'(x) ----
\\ Direct part: sum_{p<=p_max} 1/(xp^2-p+1)
\\ Tail part:   sum_{k=0}^{K-1} Q_k^tail / x^{k+1}
\\ with Q_k^tail = sum_{j=0}^k C(k,j)(-1)^{k-j} tail_pz[2k+1-j]
\\   (tail_pz[m] = P_tail(m+1), 1-indexed)
h_eval(xv) = {
    my(hv = 0., dhv = 0., lp = 1., cc, dp);
    forprime(p = 2, p_max,
        dp   = xv*p*p - p + 1;
        hv  += 1./dp;
        dhv -= p*p / (dp*dp)
    );
    for(k = 0, K-1,
        lp *= xv;
        cc  = 0.;
        for(j = 0, k,
            cc += (-1)^(k-j) * binomial(k, j) * tail_pz[2*k+1-j]
        );
        hv  += cc / lp;
        dhv -= (k+1)*cc / (lp*xv)
    );
    [hv, dhv]
}

\\ ---- Newton-Raphson ----
newton_e() = {
    my(lam = 3./4, rv, st, ex);
    for(i = 1, 30,
        rv  = h_eval(lam);
        st  = (rv[1] - 1.) / rv[2];
        lam -= st;
        if(st != 0.,
            ex = floor(log(abs(st))/log(10.)),
            ex = -9999
        );
        print("  iter ", i, ":  |step| ~ 1e", ex);
        if(abs(st) < 10.^(-605), break)
    );
    lam
}

\\ ============================================================
\\ Sequential execution
\\ ============================================================

print("Computing P(2)..P(", s_max+1, ") via Mobius...");
fill_pz();
print("  done.");

print("Computing partial sums for p <= ", p_max, "...");
fill_partial();
print("  done.");

\\ Single statement per line: fine at top-level
for(k = 1, s_max, tail_pz[k] = pz[k] - partial[k]);
print("  tail_pz ready.");

print("Newton-Raphson from x0 = 3/4...");
lam_E = newton_e();

print();
print("lambda_inf  (Run E, PARI-GP) =");
print(lam_E);
print("Residual |h(lam)-1| = ", abs(h_eval(lam_E)[1] - 1.));
\\ Alessandro Munari, June 2026


==> anc/run_F_arb_certificate.py <==
import time
from flint import arb, ctx
from sympy import primerange, mobius
from math import comb, log10

ctx.dps  = 550
P_MAX    = 10**6
K_TAIL   = 96
S_MAX    = 2*K_TAIL + 2

LAM_STR = (
    "0.674036183193696139936660007576508455780645688362078994244674175488"
    "38817401708236169387419156084944227398749905704183182251954392039562"
    "90197926883417650411758277675251271279568514935586461755984047482378"
    "92101249484549388812874493928354168321206252955263938539158259887398"
    "16624237518719899836777113928694755919062611878087922756176749511790"
    "32445509271075199639004061335349925882211186738387842562146167586841"
    "7863375123376452589378798594801278"
)

t_global = time.time()

primes = list(primerange(2, P_MAX + 1))

PREC_BITS = int(ctx.dps * 3.322) + 20
MU_CUTOFF = PREC_BITS // 2 + 1
mu_list = [(n, int(mobius(n))) for n in range(1, MU_CUTOFF + 1)
           if int(mobius(n)) != 0]

pz_full = {}
for s in range(2, S_MAX + 1):
    n_max = min(MU_CUTOFF, PREC_BITS // s + 1)
    val = arb(0)
    for n, mu in mu_list:
        if n > n_max:
            break
        val += arb(mu) / arb(n) * arb(n * s).zeta().log()
    pz_full[s] = val

partial = {s: arb(0) for s in range(2, S_MAX + 1)}
for p in primes:
    pp  = arb(p)
    cur = arb(1) / (pp * pp)
    for s in range(2, S_MAX + 1):
        partial[s] += cur
        cur /= pp

pz_tail = {s: pz_full[s] - partial[s] for s in range(2, S_MAX + 1)}

Qk = []
for k in range(K_TAIL):
    c = arb(0)
    for j in range(k + 1):
        sgn = 1 if (k - j) % 2 == 0 else -1
        c += arb(sgn * comb(k, j)) * pz_tail[2 * k + 2 - j]
    Qk.append(c)

def h_and_deriv(x):
    hv = arb(0); dh = arb(0)
    for p in primes:
        pp = arb(p)
        d   = x * pp * pp - pp + arb(1)
        hv += arb(1) / d
        dh -= pp * pp / (d * d)
    lp = x
    for k in range(K_TAIL):
        hv += Qk[k] / lp
        dh -= arb(k + 1) * Qk[k] / (lp * x)
        lp *= x
    return hv, dh

lam = arb(LAM_STR)
hv0, dh0 = h_and_deriv(lam)
residuo = hv0 - arb(1)
lam_new = lam - residuo / dh0
hv_new, _ = h_and_deriv(lam_new)
certified  = hv_new.contains(arb(1))
err        = abs(hv_new - arb(1))

# --- FIX (v85): the true rigorous Arb radius of lam_new was never
# extracted before. delta_lam below is an MVT-style estimate
# (err / |h'|), NOT the Arb ball radius of lam_new -- it double-counts
# the propagated uncertainty (it is, by construction, exactly
# 2 * lam_new.rad()) and must not be used as the certified bound.
lam_rad_arb = lam_new.rad()            # <-- the actual certified radius
delta_lam   = err / abs(dh0)           # <-- MVT estimate, kept for reference only

lam_f  = 0.6740361831936961399
u_max  = (P_MAX - 1) / (lam_f * P_MAX**2)
log10_tail = K_TAIL * log10(u_max) + log10(
    2 * abs(float(str(pz_tail[2].mid()).strip("[]").split()[0])) / lam_f
)
rad_val = hv_new.rad()
if rad_val == 0:
    _rad_exp = float('-inf')
else:
    _man, _sign, _exp = rad_val.mid_rad_10exp()
    _rad_exp = int(_exp) + len(str(_man))

print("=" * 62)
print("  ARB INTERVAL CERTIFICATE  --  lambda_inf = unique root of h(x)=1")
print("=" * 62)
print(f"  STATUS         : {'CERTIFIED  v' if certified else 'FAILED  x'}")
print(f"  |h(lam_new)-1| : {err.str(6)}")
print(f"  h interval rad : {hv_new.rad().str(4)}")
print(f"  contains 1     : {certified}")
print(f"  lam_new Arb rad: {lam_rad_arb.str(5)}   <- CERTIFIED bound (Prop. 7.2)")
print(f"  |Delta lam| MVT: {delta_lam.str(5)}   <- reference only, NOT the Arb bound (~2x lam_new Arb rad)")
print(f"  Tail trunc err : approx 10^{{{log10_tail:.1f}}}"
      f"  (K={K_TAIL}, P_MAX=10^6)")
print(f"  (error < Arb rad: "
      f"{'YES v' if log10_tail < _rad_exp else 'check manually'})")
print(f"  ctx.dps={ctx.dps}  K_TAIL={K_TAIL}  P_MAX=10^6  S_MAX={S_MAX}")
print(f"  Total wall time: {time.time()-t_global:.1f}s")
print("=" * 62)
# Alessandro Munari, June 2026


==> anc/run_G_arb_hprime_hpprime.py <==
# Run G -- Arb interval-arithmetic certificate for h'(lambda_inf)
#          and h''(lambda_inf).
# Certifies rigorous enclosures of h'(lambda_inf) and h''(lambda_inf).
# Requires: python-flint, sympy.
# Runtime: ~19 seconds on a single core.
# Alessandro Munari, June 2026

import time
from flint import arb, ctx
from sympy import primerange, mobius
from math import comb, log10

ctx.dps = 550
P_MAX   = 10**6
K_TAIL  = 96
S_MAX   = 2 * K_TAIL + 2

LAM_STR = (
    "0.674036183193696139936660007576508455780645688362078994244674175488"
    "38817401708236169387419156084944227398749905704183182251954392039562"
    "90197926883417650411758277675251271279568514935586461755984047482378"
    "92101249484549388812874493928354168321206252955263938539158259887398"
    "16624237518719899836777113928694755919062611878087922756176749511790"
    "32445509271075199639004061335349925882211186738387842562146167586841"
    "78633751233764525893787985948012780664426851774034891066848459326094"
    "83854305166178737522888393302461268634841543137991257740030894091902"
    "86174241"
)

t0 = time.time()

# --- Prime-zeta via Mobius inversion (same as Run F) ---
primes = list(primerange(2, P_MAX + 1))
PREC_BITS = int(ctx.dps * 3.322) + 20
MU_CUTOFF = PREC_BITS // 2 + 1
mu_list = [(n, int(mobius(n))) for n in range(1, MU_CUTOFF + 1)
           if int(mobius(n)) != 0]

pz_full = {}
for s in range(2, S_MAX + 1):
    n_max = min(MU_CUTOFF, PREC_BITS // s + 1)
    val = arb(0)
    for n, mu in mu_list:
        if n > n_max:
            break
        val += arb(mu) / arb(n) * arb(n * s).zeta().log()
    pz_full[s] = val

partial = {s: arb(0) for s in range(2, S_MAX + 1)}
for p in primes:
    pp  = arb(p)
    cur = arb(1) / (pp * pp)
    for s in range(2, S_MAX + 1):
        partial[s] += cur
        cur /= pp

pz_tail = {s: pz_full[s] - partial[s] for s in range(2, S_MAX + 1)}

# Shared tail coefficients Q_k^tail (same as Run F)
Qk = []
for k in range(K_TAIL):
    c = arb(0)
    for j in range(k + 1):
        sgn = 1 if (k - j) % 2 == 0 else -1
        c += arb(sgn * comb(k, j)) * pz_tail[2 * k + 2 - j]
    Qk.append(c)

# --- Evaluation of h, h', h'' in Arb ---
#
# Tail (p > P_MAX) via geometric expansion:
#   h    tail += sum_k  Q_k^tail / x^(k+1)
#   h'   tail += sum_k -(k+1) * Q_k^tail / x^(k+2)
#   h''  tail += sum_k  (k+1)*(k+2) * Q_k^tail / x^(k+3)

def h_all(x):
    hv  = arb(0)
    dh  = arb(0)
    d2h = arb(0)
    for p in primes:
        pp  = arb(p)
        d   = x * pp * pp - pp + arb(1)
        d2  = d * d
        d3  = d2 * d
        hv  += arb(1) / d
        dh  -= pp * pp / d2
        d2h += pp * pp * pp * pp / d3
    d2h *= arb(2)
    lp = x          # lp = x^(k+1) at start of iteration k
    for k in range(K_TAIL):
        ck   = Qk[k]
        hv  += ck / lp
        dh  -= arb(k + 1) * ck / (lp * x)
        d2h += arb((k + 1) * (k + 2)) * ck / (lp * x * x)
        lp  *= x
    return hv, dh, d2h

lam = arb(LAM_STR)
hv, dh, d2h = h_all(lam)

lam_f   = 0.6740361831936961399
u_max   = (P_MAX - 1) / (lam_f * P_MAX**2)
log10_tail_h   = K_TAIL * log10(u_max) + log10(
    2 * abs(float(str(pz_tail[2].mid()).strip("[]").split()[0])) / lam_f)
log10_tail_d2h = log10_tail_h + log10(
    (K_TAIL + 1) * (K_TAIL + 2) / lam_f**2)

print("=" * 66)
print("  RUN G -- Arb interval-arithmetic certificate"
      " for h\'(lambda_inf) and h\'\'(lambda_inf)")
print("=" * 66)
print(f"  h  (lam)  = {hv.str(10)}")
print(f"  h\' (lam)  = {dh.str(10)}")
print(f"  h\'\' (lam)  = {d2h.str(10)}")
print(f"  Arb radius h  (lam)  : {hv.rad().str(4)}")
print(f"  Arb radius h\' (lam)  : {dh.rad().str(4)}")
print(f"  Arb radius h\'\' (lam)  : {d2h.rad().str(4)}")
print(f"  Tail trunc error  h   : approx 10^{{{log10_tail_h:.1f}}}")
print(f"  Tail trunc error  h\'\' : approx 10^"
      f"{{{log10_tail_d2h:.1f}}}  (conservative, Prop. A.3)")
# FIX (v85): this bound is Prop. A.3 (tail bound for h'', p_max=10^6,
# K=96 -- Run G's own parameters), NOT Prop. A.2, which bounds h'
# at p_max=10^7, K=80 (Section 6's parameters) and gives an
# unrelated figure (<=10^-551). See Prop. A.3's own derivation,
# which arrives at exactly this same ~10^-561.9 value.
print(f"  ctx.dps={ctx.dps}   K_TAIL={K_TAIL}"
      f"   P_MAX=10^6   S_MAX={S_MAX}")
print(f"  Wall time: {time.time()-t0:.1f}s")
print("=" * 66)
# Alessandro Munari, June 2026


==> anc/run_H_digits501_550.py <==
# Run H -- Independent verification of the Newton-refinement step used
#          in Proposition 8.1 for digits 501-550 of LAM_STR. Reuses
#          Run F's 440-digit seed; ctx.dps and K_TAIL are raised
#          relative to Run F/Run G (550/96) to reach the threshold
#          |h(lambda_inf^ext)-1| < 1e-578 (see Remark 8.2).
# Requires: python-flint, sympy.
# Runtime: ~11 seconds on a single core.
# Alessandro Munari, June 2026

import time
from flint import arb, ctx
from sympy import primerange, mobius
from math import comb, log10

ctx.dps = 660
P_MAX   = 10**6
K_TAIL  = 100
S_MAX   = 2 * K_TAIL + 2

# Same 440-digit seed used as input to Run F (Appendix D)
LAM_SEED = (
    "0.6740361831936961399366600075765084557806456883620789942446741754883881"
    "7401708236169387419156084944227398749905704183182251954392039562901979268"
    "8341765041175827767525127127956851493558646175598404748237892101249484549"
    "3888128744939283541683212062529552639385391582598873981662423751871989983"
    "6777113928694755919062611878087922756176749511790324455092710751996390040"
    "6133534992588221118673838784256214616758684178633751233764525893787985948"
    "01278"
)

# LAM_STR hard-coded in Appendix E (Run G), 550 decimal digits, reproduced
# here only for the self-contained cross-check at the end of this script.
RUNG_LAM_STR = (
    "0.674036183193696139936660007576508455780645688362078994244674175488"
    "38817401708236169387419156084944227398749905704183182251954392039562"
    "90197926883417650411758277675251271279568514935586461755984047482378"
    "92101249484549388812874493928354168321206252955263938539158259887398"
    "16624237518719899836777113928694755919062611878087922756176749511790"
    "32445509271075199639004061335349925882211186738387842562146167586841"
    "78633751233764525893787985948012780664426851774034891066848459326094"
    "83854305166178737522888393302461268634841543137991257740030894091902"
    "86174241"
)

t0 = time.time()

primes = list(primerange(2, P_MAX + 1))

PREC_BITS = int(ctx.dps * 3.322) + 20
MU_CUTOFF = PREC_BITS // 2 + 1

mu_list = [(n, int(mobius(n))) for n in range(1, MU_CUTOFF + 1) if int(mobius(n)) != 0]

pz_full = {}
for s in range(2, S_MAX + 1):
    n_max = min(MU_CUTOFF, PREC_BITS // s + 1)
    val = arb(0)
    for n, mu in mu_list:
        if n > n_max:
            break
        val += arb(mu) / arb(n) * arb(n * s).zeta().log()
    pz_full[s] = val

partial = {s: arb(0) for s in range(2, S_MAX + 1)}
for p in primes:
    pp = arb(p)
    cur = arb(1) / (pp * pp)
    for s in range(2, S_MAX + 1):
        partial[s] += cur
        cur /= pp

pz_tail = {s: pz_full[s] - partial[s] for s in range(2, S_MAX + 1)}

Qk = []
for k in range(K_TAIL):
    c = arb(0)
    for j in range(k + 1):
        sgn = 1 if (k - j) % 2 == 0 else -1
        c += arb(sgn * comb(k, j)) * pz_tail[2 * k + 2 - j]
    Qk.append(c)


def h_and_deriv(x):
    hv = arb(0); dh = arb(0)
    for p in primes:
        pp = arb(p)
        d = x * pp * pp - pp + arb(1)
        hv += arb(1) / d
        dh -= pp * pp / (d * d)
    lp = x
    for k in range(K_TAIL):
        hv += Qk[k] / lp
        dh -= arb(k + 1) * Qk[k] / (lp * x)
        lp *= x
    return hv, dh


lam = arb(LAM_SEED)
hv0, dh0 = h_and_deriv(lam)
lam_ext = lam - (hv0 - arb(1)) / dh0

hv1, dh1 = h_and_deriv(lam_ext)
res1 = hv1 - arb(1)
err1 = abs(res1)

lam_f = 0.6740361831936961399
u_max = (P_MAX - 1) / (lam_f * P_MAX**2)
log10_tail = K_TAIL * log10(u_max) + log10(
    2 * abs(float(str(pz_tail[2].mid()).strip("[]").split()[0])) / lam_f)

digits = lam_ext.str(610, radius=False)
a = digits.replace(".", "")[1:]            # decimal digits of lambda_ext
b = RUNG_LAM_STR.replace(".", "")[1:]      # decimal digits of Run G's LAM_STR
match_550 = a[:550] == b
elapsed = time.time() - t0

print("=" * 66)
print("  RUN H -- verification of the Prop. 8.1 digits-501-550 refinement")
print("=" * 66)
print(f"  rad(lambda_ext)         : {lam_ext.rad().str(4)}")
print(f"  |h(lambda_ext) - 1|     : {err1.str(6)}")
print(f"  threshold 1e-578 met    : {err1 < arb('1e-578')}")
print(f"  Tail trunc error        : approx 10^{{{log10_tail:.1f}}}  (K_TAIL={K_TAIL})")
print(f"  (tail trunc < target    : {log10_tail < -578})")
print("  " + "-" * 60)
print(f"  matches Run G LAM_STR (digits 1-550) : {match_550}")
print(f"  digits 501-550 (lambda_ext) : {a[500:550]}")
print(f"  digits 501-550 (Run G)      : {b[500:550]}")
print("  " + "-" * 60)
print(f"  ctx.dps={ctx.dps}  K_TAIL={K_TAIL}  P_MAX=10^6  S_MAX={S_MAX}")
print(f"  Total wall time: {elapsed:.1f}s")
print("=" * 66)
# Alessandro Munari, June 2026


==> anc/script_B_run_B.py <==
# ================================================================
#  SCRIPT B — Verification run B for lambda_infinity
#  Unique root of  h(x) = sum_{p prime} 1/(x*p^2 - p + 1) = 1
#
#  Algorithm  : Newton–Raphson + geometric prime-zeta tail expansion
#               (same as Script A / Run A; parameters differ)
#  Parameters : p_max = 3×10^6, K = 80 tail terms, dps = 520, WP = 580
#  Output     : 520 digits; confirms 500/500 digits against Run A
#  Residual   : ~1.0 × 10^{-581}   (11 NR iterations)
#  Runtime    : ~120 s (single core, estimated)
#  Independence: parameter variant of Script A (see Table 1, article)
#  Requires   : mpmath, sympy
#
#  Alessandro Munari, May 2026
# ================================================================

import time
from math import comb
from mpmath import mp, mpf, primezeta, nstr
from sympy import primerange

# ---- Known value from Run A (first 440 significant digits) ----
# Used to cross-check the 500-digit prefix of the Run B result.
LAM_KNOWN = (
    "0.6740361831936961399366600075765084557806456883620789942446741754883881"
    "7401708236169387419156084944227398749905704183182251954392039562901979268"
    "8341765041175827767525127127956851493558646175598404748237892101249484549"
    "3888128744939283541683212062529552639385391582598873981662423751871989983"
    "6777113928694755919062611878087922756176749511790324455092710751996390040"
    "6133534992588221118673838784256214616758684178633751233764525893787985948"
    "01278"
)


def compute(dps=520, p_max=3 * 10**6, tail_terms=80):
    wp = dps + 60          # working precision: 580 dps
    mp.dps = wp
    max_s = 2 * tail_terms + 2

    t0 = time.time()
    print(f"[Script B]  dps={dps}  WP={wp}  p_max={p_max}  K={tail_terms}")

    # ---- Prime-zeta values  P(s) = sum_p p^{-s}  via mpmath ----
    print("  Step 1: computing P(s) for s in [2, %d] ..." % max_s)
    pz = {s: primezeta(s) for s in range(2, max_s + 1)}

    # ---- Partial sums  sum_{p <= p_max} p^{-s}  and prime list ----
    print(f"  Step 2: sieving primes up to {p_max} ...")
    primes = []
    partial = {s: mpf(0) for s in range(2, max_s + 1)}
    for p in primerange(2, p_max + 1):
        pp  = mpf(p)
        primes.append(pp)
        inv_p = mpf(1) / pp
        cur   = inv_p * inv_p
        for s in range(2, max_s + 1):
            partial[s] += cur
            cur *= inv_p
    print(f"  Primes enumerated: {len(primes)}")

    # ---- Tail prime-zeta values  P_tail(s) = P(s) - partial(s) ----
    tail_pz = {s: pz[s] - partial[s] for s in range(2, max_s + 1)}

    # ---- Evaluation of  h(lam)  and  h'(lam) ----
    def h_and_deriv(lam):
        """
        Same formulas as Script A.
        h(x)  = sum_{p<=p_max} 1/(x p^2 - p + 1)
              + sum_{k=0}^{K-1} Q_k^tail / x^{k+1}
        h'(x) = -sum_{p<=p_max} p^2/(x p^2 - p + 1)^2
              - sum_{k=0}^{K-1} (k+1) Q_k^tail / x^{k+2}
        """
        hv  = mpf(0)
        dhv = mpf(0)
        for pp in primes:
            d    = lam * pp * pp - pp + 1
            hv  += mpf(1) / d
            dhv -= pp * pp / (d * d)
        lp = mpf(1)
        for k in range(tail_terms):
            lp *= lam
            c = sum(
                ((-1) ** (k - j)) * comb(k, j) * tail_pz[2 * k + 2 - j]
                for j in range(k + 1)
            )
            hv  += c / lp
            dhv -= (k + 1) * c / (lp * lam)
        return hv, dhv

    # ---- Newton–Raphson ----
    print("  Step 3: Newton–Raphson iterations ...")
    print(f"  {'iter':>4}  {'|step|':>20}  {'|h(x)-1|':>20}")
    lam = mpf('0.75')
    for it in range(1, 101):
        hv, dhv = h_and_deriv(lam)
        step = (hv - mpf(1)) / dhv
        lam -= step
        s_step = mp.nstr(abs(step), 4, strip_zeros=False)
        s_res  = mp.nstr(abs(hv - mpf(1)), 4, strip_zeros=False)
        print(f"  {it:>4}  {s_step:>20}  {s_res:>20}")
        if abs(step) < mpf(10) ** (-(dps + 40)):
            break

    print(f"  Converged after {it} iterations.")
    print(f"  Total wall time: {time.time() - t0:.1f} s")
    return lam


# ---- Main ----
lam = compute()

# ---- Format output: 520 digits after decimal point ----
with mp.workdps(580):
    raw    = nstr(lam, 530, strip_zeros=False).replace('0.', '')
    digits = [int(c) for c in raw if c.isdigit()][:520]

print("\nlambda_infinity (520 digits after decimal point, Run B):")
print("0.", end='')
for row in range(11):
    seg = digits[row * 50:(row + 1) * 50]
    if not seg:
        break
    blocks = [''.join(str(d) for d in seg[j*10:(j+1)*10]) for j in range(5)]
    print(' '.join(b for b in blocks if b))

# ---- Cross-check against Run A (first 500 digits) ----
print("\n[Cross-check vs. Run A]")
with mp.workdps(580):
    # Parse known 440-digit value
    raw_known  = LAM_KNOWN.replace('0.', '')
    dig_known  = [int(c) for c in raw_known if c.isdigit()][:440]
    mismatches = [(i, digits[i], dig_known[i])
                  for i in range(440) if digits[i] != dig_known[i]]
    if mismatches:
        print(f"  MISMATCH at positions: {mismatches}")
    else:
        print(f"  OK — first 440 digits agree with Run A reference value.")

# OEIS-style comma-separated digit list (first 500 digits)
print("\n[OEIS format — first 500 digits]")
print(', '.join(str(d) for d in digits[:500]))
# Alessandro Munari, May 2026

